Non-Markovian transients in transport across chiral quantum wires using space-time non-equilibrium Green functions

We study a system of two non-interacting quantum wires with fermions of opposite chirality with a point contact junction at the origin across which tunneling can take place when an arbitrary time-dependent bias between the wires is applied. We obtain the exact dynamical non-equilibrium Green function by solving Dyson's equation analytically. Both the space-time dependent two and four-point functions are written down in a closed form in terms of simple functions of position and time. This allows us to obtain, among other things, the I-V characteristics for an arbitrary time-dependent bias. Our method is a superior alternative to competing approaches to non-equilibrium as we are able to account for transient phenomena as well as the steady state. We study the approach to steady state by computing the time evolution of the equal-time one-particle Green function. Our method can be easily applied to the problem of a double barrier contact whose internal properties can be adjusted to induce resonant tunneling leading to a conductance maximum. We then consider the case of a finite bandwidth in the point contact and calculate the non-equilibrium transport properties which exhibit non-Markovian behaviour. When a subsequently constant bias is suddenly switched on, the current shows a transient build up before approaching its steady state value in contrast to the infinite bandwidth case. This transient property is consistent with numerical simulations of lattice systems using time-dependent DMRG (tDMRG) suggesting thereby that this transient build up is merely due to the presence of a short distance cutoff in the problem description and not on the other details.

==> anc/suppl.tex <==
\documentclass[10pt,a4paper,final]{iopart}
%\documentclass[twocolumn]{iopart}
%\newcommand{\gguide}{{\it Preparing graphics for IOP journals}}
\expandafter\let\csname equation*\endcsname\relax
\expandafter\let\csname endequation*\endcsname\relax
\usepackage[margin=1 in]{geometry}
\usepackage{amsmath,color,iopams,graphicx}
\usepackage[breaklinks=true,colorlinks=true,linkcolor=blue,urlcolor=blue,citecolor=blue]{hyperref}
\usepackage[english]{babel}
\usepackage{graphicx,comment}
\usepackage{mathtools}
\usepackage{amsmath}
\usepackage{footnote}
\makesavenoteenv{tabular}
\makesavenoteenv{table}
\usepackage{multicols}
\usepackage{subfigure}
\usepackage{widetext}
\usepackage{caption}
\usepackage{float}
\captionsetup{justification=raggedright}


\begin{document}
\title{Supplementary material for "Non-Markovian transients in transport across chiral quantum wires using space-time non-equilibrium Green functions"}

%------------------------------------ABSTRACT now-------------------------------------------------------------------------------------------------------
\begin{abstract}
Here we display pedagogical details of some calculations in our main article. We also write down the non-equilibrium density-density correlation function (four-point function) for the model we are studying.
\end{abstract}

\section{Solving the equations of motion}
Integrating the equations
\begin{align}
i\partial_t  c_{p,R}(t) &=  (v_Fp + e V_b(t)  ) \mbox{   }    c_{p,R}(t)  + \frac{ \Gamma }{L}  \mbox{   }  c_{.,L}(t) \nonumber \\
i\partial_t  c_{p,L}(t)   &= -v_Fp  \mbox{   }    c_{p,L}(t)    + \frac{ \Gamma }{L}    \mbox{   }   c_{.,R}(t) \mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }\mbox{ }
\label{eqom}
\end{align}
we get
\begin{align}
c_{p,R}(t)\mbox{        } =\mbox{          }
 c_{p,R}(t_0) \mbox{          }e^{ - i \int _{t_0 }^t (p v_F+e V_{b}(s))ds }-i \frac{\Gamma}{L}
 \int _{t_0 }^t e^{ - i \int _{ \tau }^t (p v_F+e V_{b}(s))ds }   \mbox{          } c_{L,.}(\tau )\mbox{      } d\tau
 \label{A1}
\end{align}
and
\begin{align}
c_{p,L}(t) \mbox{        } = \mbox{          }  c_{p,L}(t_0) \mbox{          }e^{  i \int _{t_0 }^t (p v_F)ds }-i \frac{\Gamma}{L}\int _{t_0 }^t e^{-i p v_F (s-t)}  \mbox{          } c_{R,.}(s) \mbox{    } ds
\label{A2}
\end{align}
where $t_{0}$ that appears in the integrating factor is the time that specifies the initial conditions.
Setting,
\begin{align}
U(\tau,t) \equiv e^{ - i \int _{ \tau }^t  e V_{b}(s)ds }
\end{align}
it follows that,
\begin{align}
c_{p,R}(t)\mbox{        } = \mbox{          }
 c_{p,R}(t_0) \mbox{          }e^{ - i  (t-t_0) p v_F }  \mbox{          } U(t_0,t) -i \frac{\Gamma}{L}
 \int _{t_0 }^t e^{ - i (t-\tau)  p v_F }  \mbox{          } U(\tau,t)   \mbox{          } c_{L,.}(\tau )\mbox{      } d\tau
\end{align}
and
\begin{align}
c_{p,L}(t) \mbox{        } = \mbox{          }  c_{p,L}(t_0) \mbox{          }e^{  i  (t-t_0) p v_F  }
-i \frac{\Gamma}{L}\int _{t_0 }^t e^{-i p v_F (s-t)}  \mbox{          } c_{R,.}(s) \mbox{    } ds
\end{align}
Performing a Fourier transform and writing in real space and time
\begin{align}
\psi_{R}(x,t)\mbox{        } =\mbox{          }
 \psi_{R}(x-v_F(t-t_0),t_0)   \mbox{          } U(t_0,t) -i  \Gamma
 \int _{t_0 }^t   \delta(x- v_F (t-\tau)) \mbox{          } U(\tau,t)   \mbox{          } \psi_{L}(0,\tau )\mbox{      } d\tau
\end{align}
and
\begin{align}
\psi_{L}(x,t)\mbox{        } = \mbox{          } \psi_{L}(x+v_F(t-t_0),t_0) -i \Gamma \int _{t_0 }^t  \delta(x- v_F (s-t)) \mbox{          }\psi_{R}(0,s) \mbox{    } ds
\end{align}
this gives,
\begin{align}
\psi_{R}(x,t)\mbox{        } =& \mbox{          }
 \psi_{R}(x-v_F(t-t_0),t_0)   \mbox{          } U(t_0,t)\nonumber \\ & -i  \frac{\Gamma }{v_F}
   [ \theta(x )  -\theta(v_F t_0 + x- v_F t ) ]  \mbox{          }\nonumber \\ & U(t - \frac{x}{v_F},t)   \mbox{          }\psi_{L}(0,t - \frac{x}{v_F})
  \label{a8}
\end{align}
and
\begin{align}
\psi_{L}&(x,t)\mbox{        } = \mbox{          } \psi_{L}(x+v_F(t-t_0),t_0) -i \frac{\Gamma }{v_F}   [  \theta(- x )  -  \theta(v_F t_0- x - v_F t ) ]   \mbox{          }\psi_{R}(0,t + \frac{x}{v_F})
\label{a9}
\end{align}
Here $\theta(x)$ is the Heaviside step function but regularized using the Dirichlet criterion such that $\theta(0) = \frac{1}{2}$. Now we write,
\begin{align}
\psi_{R}(0,t)\mbox{        } = \mbox{          }
 \psi_{R}(-v_F(t-t_0),t_0)   \mbox{          } U(t_0,t)-i  \frac{\Gamma }{v_F}
   [ \frac{1}{2} -\theta( t_0 -  t ) ]    \mbox{          } \psi_{L}(0,t)
\label{a10}
\end{align}
and
\begin{align}
\psi_{L}(0,t)\mbox{        } = \mbox{          } \psi_{L}(v_F(t-t_0),t_0)
-i \frac{\Gamma }{v_F}   [  \frac{1}{2}   -  \theta( t_0 -  t ) ]   \mbox{          }\psi_{R}(0,t)
\label{a11}
\end{align}
Combining \ref{a10} and \ref{a11} we get,
\begin{align}
\psi_{R}(0,t)\mbox{        }=& \mbox{          }  \frac{2 v_F (i \Gamma  \psi_{L}(v_F(t-t_0),t_0)(2    \theta(t_0-t)-1)}{\Gamma ^2-4 \Gamma ^2 \theta(t-t_0) \theta(t_0-t)+4 v_F^2}\nonumber \\&+\frac{4 v_{F}^{2}  \mbox{          }
 \psi_{R}(-v_F(t-t_0),t_0)   \mbox{          } U(t_0,t))}{\Gamma ^2-4 \Gamma ^2 \theta(t-t_0) \theta(t_0-t)+4 v_F^2}
\end{align}
and
\begin{align}
\psi_{L}(0,t)\mbox{   } =& \mbox{   }  \frac{i \Gamma \psi_{R}(-v_F(t-t_0),t_0)   \mbox{          } U(t_0,t)(2 \theta(t_{0}-t)-1)}{\Gamma ^2-4 \Gamma ^2 \theta(t-t_{0}) \theta(t_{0}-t)+4 v_F^2}  \nonumber \\&+\frac{(4 v_{F}^{2} \psi_{L}(v_F(t-t_0),t_0)}{\Gamma ^2-4 \Gamma ^2 \theta(t-t_{0}) \theta(t_{0}-t)+4 v_F^2}
\end{align}
By appropriately shifting the time coordinate we get expressions for $\psi_{R}(0,t + \frac{x}{v_F})$ and $\psi_{L}(0,t - \frac{x}{v_F})$. The terms $\theta(t-t_{0}) \theta(t_{0}-t) = 0$ in our regularization.
Substituting these last two formulae in Eqs \ref{a8} and \ref{a9} we get the final solution.

\section{Equation of motion for the NEGF}
Here we show that the non-equilibrium Green's function that we have obtained does indeed satisfy the equation of motion. This is an important consistency check for our method and ensures that we have not made any unjustifyable assumptions. After some algebraic simplification we may conclude that,
\begin{widetext}
  \begin{align}
<\psi^{\dagger}_{R}(x^{'},t^{'})&(i\partial_t + i v_F \partial_x) \psi_{R}(x,t) > \mbox{        } = \mbox{          }
  \nonumber \\&- V_b(t)<\psi^{\dagger}_{R}(x^{'},t^{'}) \psi_{R}(x,t) >\nonumber \\&
  - \frac{i}{2\pi} \frac{ \frac{ \pi }{\beta v_F } }{\sinh( \frac{ \pi }{\beta v_F } (-x^{'}-v_F(t-t^{'}) ) )  }  \delta(x)
   \bigg(  U(t^{'},t) \left[1
-      \theta(x^{'})    \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]\mbox{          }    \left[
-     i v_F  \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]
 \bigg)\nonumber \\ &- \frac{i}{2\pi} \frac{ \frac{ \pi }{\beta v_F } }{\sinh( \frac{ \pi }{\beta v_F } (-x^{'}-v_F(t-t^{'}) ) )  }  \delta(x)\bigg(- i  \frac{\Gamma }{v_F}
    \theta(x^{'} )   \mbox{          } U(t^{'},t^{'} - \frac{x^{'}}{v_F})   \mbox{          } \frac{(2 v_F)^2
}{\Gamma ^2 +4 v_F^2}\mbox{     }   i  \frac{\Gamma }{v_F}
 i v_F      \mbox{          } \frac{(2 v_F)^2
}{\Gamma ^2 +4 v_F^2} \bigg)
 \end{align}
 But
 \begin{align}
<\psi^{\dagger}_{R}(x^{'},t^{'})&\psi_{L}(0,t)>\mbox{        } = \mbox{          }
 \nonumber \\ &- \frac{i}{2\pi} \frac{ \frac{ \pi }{\beta v_F } }{\sinh( \frac{ \pi }{\beta v_F } (-x^{'}-v_F(t-t^{'}) ) )  }
 \bigg( - U(t^{'},t) \left[1
-      \theta(x^{'})    \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]\mbox{          }  i \frac{\Gamma }{v_F}    \frac{1}{2}   \mbox{          } \frac{ (  2  v_F )^2   }{\Gamma ^2 +4 v_F^2}
\bigg)\nonumber \\ &- \frac{i}{2\pi} \frac{ \frac{ \pi }{\beta v_F } }{\sinh( \frac{ \pi }{\beta v_F } (-x^{'}-v_F(t-t^{'}) ) )  }\bigg(  i  \frac{\Gamma }{v_F}
    \theta(x^{'} )   \mbox{          } U(t^{'},t^{'} - \frac{x^{'}}{v_F})   \mbox{          } \frac{(2 v_F)^2
}{\Gamma ^2 +4 v_F^2}\mbox{     }   \left[\frac{4 v_{F}^{2}
}{\Gamma ^2 +4 v_F^2}
\right]   \bigg)
\end{align}
Hence it satisfies the equation of motion,
\begin{align}
<\psi^{\dagger}_{R}(x^{'},t^{'})(i\partial_t + i v_F \partial_x) \psi_{R}(x,t) > \mbox{        } = \mbox{          }
  - V_b(t)<\psi^{\dagger}_{R}(x^{'},t^{'}) \psi_{R}(x,t) > + \Gamma \delta(x) <\psi^{\dagger}_{R}(x^{'},t^{'}) \psi_{L}(0,t) >
\end{align}
\end{widetext}

\section{Density-density correlation function}
The connected parts of the density-density correlations $<T \mbox{     } \rho_\nu(x,t) \rho_\nu(x^{'},t^{'}) >-<\rho_\nu(x,t) ><\rho_\nu(x^{'},t^{'}) >$ are written using Wick's theorem. The slow part of the density is $\rho_{s} = \psi^{\dagger}_{R}\psi_{R} \mbox{ }+\mbox{ } \psi^{\dagger}_{L}\psi_{L}$. Then the slow part of the net DDCF can be written as given below,
\begin{align}
<T \mbox{     } \rho_s(x,t) \rho_s(x^{'},t^{'}) >_{c}  \mbox{          }
 = \sum_{\nu,\nu^{'} = \pm 1} \bigg(     \frac{ \frac{ i }{2\beta v_F } }{\sinh( \frac{ \pi }{\beta v_F } (\nu x-\nu^{'} x^{'}-v_F(t-t^{'}) ) )  } \bigg)^2 \eta_{\nu,\nu^{'}}
\end{align}
 where $\nu,\nu^{'} = \pm1$ with $R = 1$ and $L = -1$. $\eta_{\nu,\nu^{'}}$ is given in Eqs, \ref{e2} and \ref{e3} below.
 \begin{widetext}
 \begin{align}
 \eta_{\nu,\nu} \mbox{ }=\mbox{ }& \left(   \left[1
-      \theta(\nu x^{'})    \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]^2\mbox{          }    \left[1
-      \theta(\nu x )    \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]^2
  + \left( \frac{\Gamma }{v_F} \mbox{          } \frac{(2 v_F)^2
}{\Gamma ^2 +4 v_F^2}\right)^4 \mbox{          }
  \theta(\nu x )     \theta(\nu x^{'} )   \right) \nonumber \\
&  + \left[1
-       \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]^2 \mbox{          }   \left( \frac{\Gamma }{v_F} \mbox{          } \frac{(2 v_F)^2
}{\Gamma ^2 +4 v_F^2}\right)^2 \mbox{          } \theta(\nu x )     \theta(\nu x^{'} )   \mbox{          }
    \left(
   U(t^{'} - \frac{\nu x^{'}}{v_F},t - \frac{\nu x}{v_F})
  +
   U(t - \frac{\nu x}{v_F},t^{'} - \frac{\nu x^{'}}{v_F})
  \right)
  \label{e2}
 \end{align}
 and for $  \nu^{'} = -\nu $,
 \begin{align}
 \eta_{\nu,-\nu} \mbox{ }=\mbox{ }&  \left( -    \left[ 1
-      \theta(\nu x )    \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}
\right]^2    \theta(-\nu x^{'})  -
 \left[1
-      \theta(-\nu x^{'} )    \mbox{          }   \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}\right]^2    \theta(\nu x)      \right) \nonumber \\
&+ \left( i  \frac{\Gamma }{v_F}\frac{(2 v_F)^2
}{\Gamma ^2 +4 v_F^2} \right)^2
\mbox{          }
  \left(  U(t - \frac{\nu x}{v_F},t^{'} + \frac{\nu x^{'}}{v_F} )   +
 U(t^{'} + \frac{\nu x^{'}}{v_F},t - \frac{\nu x}{v_F})  \right)   \mbox{          }     \left[ 1
-       \frac{  2 \Gamma^2
}{\Gamma ^2 +4 v_F^2}
\right]^2  \theta(\nu x)
  \theta(-\nu x^{'} )  
  \label{e3}
 \end{align}
 \end{widetext}
\section{Solving the Equation of Motion when $|\Gamma_{TD}|$ is time-dependent}
Writing the equations 
\begin{align}
b_{p,R}(t) \mbox{     } = \mbox{      }\bigg(b_{p,R}(t_0) \mbox{    }  e^{-i p (t-t_0) v_F } -\frac{i  }{L}
\int_{t_0}^te^{-i p (t-t_1) v_F }  \mbox{    }  b_{.,L}(t_1) \mbox{   } \Gamma_{TD}(t_1)\mbox{  } dt_1\bigg)
\label{br}
\end{align}
and
\begin{align}
b_{p,L}(t) \mbox{     } = \mbox{      } \bigg( b_{p,L}(t_0) \mbox{    } e^{i p v_F (t-t_0)}
-\frac{i }{L} \int _{t_0}^t e^{i p v_F (t- t_2) }  \mbox{    } b_{.,R}(t_2)
  \mbox{   }  \Gamma^*_{TD}(t_2) \mbox{  } dt_2 \bigg)
  \label{bl}
\end{align}
 in real space and time
\begin{align}
\psi_{R}(x,t) \mbox{     } = \mbox{      }\psi_{R}(x - (t-t_0) v_F,t_0)
-\frac{i}{v_F}  \mbox{      }
   [ \theta(x  ) - \theta(x - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t-  \frac{x}{v_F})
\mbox{    }  \psi_{L}(0,t-  \frac{x}{v_F}) 
\end{align}
and
\begin{align}
\psi_{L}(x,t) \mbox{     } = \mbox{      }  \psi_{L}(x + (t-t_0) v_F,t_0) 
 +  \frac{ i }{v_F}      [  \theta(x  )  -  \theta(x + (t-t_0) v_F) ] \mbox{   } \Gamma^*_{TD}(t + \frac{ x }{ v_F} )
   \psi_{R}(0,t + \frac{ x }{ v_F} )
\end{align}
Setting $x=0$ we get
\begin{align}
\psi_{R}(0,t) \mbox{     } = \mbox{      }\psi_{R}( - (t-t_0) v_F,t_0)
-\frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta( - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t )
\mbox{    }  \psi_{L}(0,t )
\end{align}
and
\begin{align}
\psi_{L}(0,t) \mbox{     } = \mbox{      }  \psi_{L}(  (t-t_0) v_F,t_0)
 +  \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta(  (t-t_0) v_F) ] \mbox{   } 
 \Gamma^*_{TD}(t  )  \psi_{R}(0,t  )
\end{align}
\mbox{ }\\
Decoupling the above two equations we get\\\mbox{ }\\\mbox{ }\\
\begin{widetext}
\begin{align}
\psi_{R}(0,t) \mbox{     } = \mbox{      } \frac{\psi_{R}( - (t-t_0) v_F,t_0)-  \psi_{L}(  (t-t_0) v_F,t_0)
 \frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta( - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t )}{\frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta( - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t )
\mbox{    } \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta(  (t-t_0) v_F) ] \mbox{   }
 \Gamma^*_{TD}(t  )+1}
\end{align}
and
\begin{align}
\psi_{L}(0,t) \mbox{     } = \mbox{      } \frac{ \psi_{L}(  (t-t_0) v_F,t_0)+ \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta(  (t-t_0) v_F) ] \mbox{   }
 \Gamma^*_{TD}(t  ) \psi_{R}( - (t-t_0) v_F,t_0)}{\frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta( - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t )
\mbox{    } \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta(  (t-t_0) v_F) ] \mbox{   }
 \Gamma^*_{TD}(t  )+1}
\end{align}
Appropriately shifting the time coordinates we can write
\begin{align}
\psi_{R}(0,t + \frac{ x }{ v_F} ) \mbox{     } = \mbox{      } \frac{\psi_{R}( -x- (t-t_0) v_F,t_0)-  \psi_{L}( x+ (t-t_0) v_F,t_0)
 \frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta(-x - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t + \frac{x}{v_F})}{\frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta(-x - (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t + \frac{x}{v_F} )
\mbox{    } \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta( x+ (t-t_0) v_F) ] \mbox{   }
 \Gamma^*_{TD}(t + \frac{x}{v_F} )+1}
\end{align}
and 
\begin{align}
\psi_{L}(0,t-  \frac{x}{v_F}) \mbox{     } = \mbox{      } \frac{ \psi_{L}( -x+ (t-t_0) v_F,t_0)+ \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta( -x+ (t-t_0) v_F) ] \mbox{   }
 \Gamma^*_{TD}(t-  \frac{x}{v_F}) \psi_{R}(x - (t-t_0) v_F,t_0)}{\frac{i}{v_F}  \mbox{      }
   [ \frac{1}{2} - \theta( x- (t-t_0) v_F) ] \mbox{   } \Gamma_{TD}(t-  \frac{x}{v_F} )
\mbox{    } \frac{ i }{v_F}      [  \frac{1}{2}  -  \theta(-x+  (t-t_0) v_F) ] \mbox{   }
 \Gamma^*_{TD}(t-  \frac{x}{v_F} )+1}
\end{align}
\end{widetext}

\end{document}
